Model-Based Reconstruction for Quantitative MRI using the Bloch Equations

In this work a generic model-based reconstruction for the quantification of relaxation parameters is developed. In contrast to previous approaches that rely on simplified models derived from the Bloch equations, this work includes the Bloch equations directly into the reconstruction. Therefore, non-linear calibrationless parallel imaging is combined with a generic Runge-Kutta 5(4) based forward operator to simulate spin dynamics described by arbitrary sequences. Gradients are determined by using a sensitivity analysis and solving the resulting ordinary differential equations parallel to the signal simulation. Based on this formulation an IRGNM-FISTA algorithm is used to estimate quantitative maps for $T_1$, $T_2$, $M_0$, and the coil profiles $c_N$ from fully-sampled multi-inversion and golden-angle single-shot inversion-recovery radial bSSFP measurement with a custom-built $T_1$-$T_2$ phantom.

==> tojpg.sh <==
#!/usr/bin/env bash

# Convert all png in directory to jpg
for f in $(find figures/ -name "*.png");
do 
	echo $f 
	convert $f -quality 85 ${f%.*}.jpg
	rm $f
done


# Do the same for pdfs
for p in $(find figures/ -name "*.pdf");
do
	echo $p
	convert -flatten -quality 85 -density 100 $p ${p%.*}.jpg
	rm $p
done


# Remove all not necessary files
rm $(find figures/ -name "*.svg")
rm $(find figures/ -name "*.eps")
rm $(find figures/ -name "*.xcf")
rm $(find figures/ -name "*.stl")



